Monte Carlo Information-Oriented Planning

In this article, we discuss how to solve information-gathering problems expressed as rho-POMDPs, an extension of Partially Observable Markov Decision Processes (POMDPs) whose reward rho depends on the belief state. Point-based approaches used for solving POMDPs have been extended to solving rho-POMDPs as belief MDPs when its reward rho is convex in B or when it is Lipschitz-continuous. In the present paper, we build on the POMCP algorithm to propose a Monte Carlo Tree Search for rho-POMDPs, aiming for an efficient on-line planner which can be used for any rho function. Adaptations are required due to the belief-dependent rewards to (i) propagate more than one state at a time, and (ii) prevent biases in value estimates. An asymptotic convergence proof to epsilon-optimal values is given when rho is continuous. Experiments are conducted to analyze the algorithms at hand and show that they outperform myopic approaches.

==> clean-deps.sh <==
#! /bin/bash

cat $1 | \
    grep -v "/usr/\|/var/\|/etc/\|#" \
	> tmp.deps

mv tmp.deps $1

#rm -f tmp.deps

